Vision-Language Models Can't See the Obvious

We present Saliency Benchmark (SalBench), a novel benchmark designed to assess the capability of Large Vision-Language Models (LVLM) in detecting visually salient features that are readily apparent to humans, such as a large circle amidst a grid of smaller ones. This benchmark focuses on low-level features including color, intensity, and orientation, which are fundamental to human visual processing. Our SalBench consists of images that highlight rare, unusual, or unexpected elements within scenes, and naturally draw human attention. It comprises three novel tasks for evaluating the perceptual capabilities of LVLM: Odd-One-Out Detection, Referring Odd-One-Out, and Visual Referring Odd-One-Out. We perform a comprehensive evaluation of state-of-the-art LVLM using SalBench and our findings reveal a surprising limitation: LVLM struggle to identify seemingly obvious visual anomalies, with even the advanced GPT-4o achieving only 47.6\% accuracy on such a simple task. SalBench will be an important step in measuring the capabilities of LVLM that align with the subtle definition of human attention.

==> images/compress_pdfs.py <==
#!/usr/bin/env python3
import os
import fitz  # PyMuPDF
import glob

def compress_pdf_simple(input_path, output_path):
    """
    Simple PDF compression using PyMuPDF save options
    """
    try:
        doc = fitz.open(input_path)
        
        # Test if we can read the document
        page_count = len(doc)
        if page_count == 0:
            print(f"  Warning: PDF has no pages")
            doc.close()
            return False
            
        # Save with compression settings
        doc.save(output_path, 
                garbage=4,      # Remove unused objects
                deflate=True,   # Compress streams
                clean=True,     # Clean up
                linear=False,   # Don't linearize
                pretty=False    # Don't pretty print
                )
        doc.close()
        return True
        
    except Exception as e:
        print(f"  Error with simple compression: {e}")
        return False

def compress_pdf_aggressive(input_path, output_path):
    """
    More aggressive PDF compression by converting to images
    """
    try:
        doc = fitz.open(input_path)
        
        # Test if we can read the document
        page_count = len(doc)
        if page_count == 0:
            print(f"  Warning: PDF has no pages")
            doc.close()
            return False
        
        # Create a new PDF with compression
        compressed_doc = fitz.open()
        
        for page_num in range(len(doc)):
            try:
                page = doc[page_num]
                
                # Get the page as a pixmap with lower resolution for compression
                mat = fitz.Matrix(0.7, 0.7)  # Scale down to 70% 
                pix = page.get_pixmap(matrix=mat, alpha=False)
                
                # Create a new page in the compressed document
                new_page = compressed_doc.new_page(width=pix.width, height=pix.height)
                
                # Insert the pixmap as an image
                new_page.insert_image(new_page.rect, pixmap=pix)
                
                pix = None
                
            except Exception as e:
                print(f"  Error processing page {page_num}: {e}")
                continue
        
        # Save compressed PDF with optimization
        compressed_doc.save(output_path, garbage=4, deflate=True, clean=True)
        compressed_doc.close()
        doc.close()
        
        return True
        
    except Exception as e:
        print(f"  Error with aggressive compression: {e}")
        return False

def get_file_size_mb(file_path):
    """Get file size in MB"""
    try:
        return os.path.getsize(file_path) / (1024 * 1024)
    except:
        return 0

def can_open_pdf(file_path):
    """Check if PDF can be opened"""
    try:
        doc = fitz.open(file_path)
        page_count = len(doc)
        doc.close()
        return page_count > 0
    except:
        return False

def process_directory(directory_path):
    """Process all PDFs in a directory"""
    print(f"\n=== Processing directory: {directory_path} ===")
    
    # Find all PDF files in the directory
    pdf_pattern = os.path.join(directory_path, "*.pdf")
    pdf_files = glob.glob(pdf_pattern)
    
    if not pdf_files:
        print(f"  No PDF files found in {directory_path}")
        return
    
    print(f"  Found {len(pdf_files)} PDF files")
    
    for pdf_path in pdf_files:
        filename = os.path.basename(pdf_path)
        try:
            file_size_mb = get_file_size_mb(pdf_path)
            print(f"\n  {filename}: {file_size_mb:.2f} MB")
            
            # Check if file can be opened
            if not can_open_pdf(pdf_path):
                print(f"    Skipping: Cannot open PDF (corrupted or invalid)")
                continue
                
            if file_size_mb > 1.0:
                print(f"    Compressing (over 1MB limit)...")
                temp_filename = f"{pdf_path}.temp"
                
                # Try simple compression first
                success = compress_pdf_simple(pdf_path, temp_filename)
                
                if success:
                    new_size_mb = get_file_size_mb(temp_filename)
                    print(f"    Simple compression: {new_size_mb:.2f} MB")
                    
                    # If still too large, try aggressive compression
                    if new_size_mb > 1.0:
                        print(f"    Still over 1MB, trying aggressive compression...")
                        aggressive_temp = f"{pdf_path}.aggressive"
                        
                        if compress_pdf_aggressive(pdf_path, aggressive_temp):
                            aggressive_size_mb = get_file_size_mb(aggressive_temp)
                            print(f"    Aggressive compression: {aggressive_size_mb:.2f} MB")
                            
                            # Use the better compression result
                            if aggressive_size_mb < new_size_mb and aggressive_size_mb > 0:
                                os.remove(temp_filename)
                                os.rename(aggressive_temp, temp_filename)
                                new_size_mb = aggressive_size_mb
                                print(f"    Using aggressive compression result")
                            else:
                                if os.path.exists(aggressive_temp):
                                    os.remove(aggressive_temp)
                                print(f"    Using simple compression result")
                    
                    # Replace original if compression was successful and reduced size
                    if new_size_mb < file_size_mb and new_size_mb > 0:
                        os.replace(temp_filename, pdf_path)
                        print(f"    ✓ File compressed and replaced. New size: {new_size_mb:.2f} MB")
                    else:
                        os.remove(temp_filename)
                        print(f"    Compression didn't improve file size, keeping original")
                else:
                    print(f"    Failed to compress {filename}")
                    if os.path.exists(temp_filename):
                        os.remove(temp_filename)
            else:
                print(f"    ✓ File is already under 1MB")
                
        except Exception as e:
            print(f"    Error processing {filename}: {e}")
            continue

def main():
    # List of problematic files to skip in main directory
    skip_files = {'model_response.pdf', 'video_attention.pdf'}
    
    # Process PDFs in subdirectories
    subdirs = ['o3', 'o3_fewshots', 'p3', 'p3_fewshots']
    
    for subdir in subdirs:
        if os.path.exists(subdir) and os.path.isdir(subdir):
            process_directory(subdir)
        else:
            print(f"\nDirectory {subdir} not found or not accessible")
    
    # Also process remaining PDFs in main directory (excluding problematic ones)
    print(f"\n=== Processing main directory (excluding problematic files) ===")
    pdf_files = glob.glob("*.pdf")
    
    # Filter out problematic files, backup files, and script files
    pdf_files = [f for f in pdf_files if f not in skip_files and not f.endswith('.backup') and f != 'compress_pdfs.py']
    
    if pdf_files:
        print(f"Found {len(pdf_files)} PDF files in main directory")
        
        for filename in pdf_files:
            try:
                file_size_mb = get_file_size_mb(filename)
                print(f"\n  {filename}: {file_size_mb:.2f} MB")
                
                # Check if file can be opened
                if not can_open_pdf(filename):
                    print(f"    Skipping: Cannot open PDF (corrupted or invalid)")
                    continue
                    
                if file_size_mb > 1.0:
                    print(f"    Compressing (over 1MB limit)...")
                    temp_filename = f"{filename}.temp"
                    
                    # Try simple compression first
                    success = compress_pdf_simple(filename, temp_filename)
                    
                    if success:
                        new_size_mb = get_file_size_mb(temp_filename)
                        print(f"    Simple compression: {new_size_mb:.2f} MB")
                        
                        # If still too large, try aggressive compression
                        if new_size_mb > 1.0:
                            print(f"    Still over 1MB, trying aggressive compression...")
                            aggressive_temp = f"{filename}.aggressive"
                            
                            if compress_pdf_aggressive(filename, aggressive_temp):
                                aggressive_size_mb = get_file_size_mb(aggressive_temp)
                                print(f"    Aggressive compression: {aggressive_size_mb:.2f} MB")
                                
                                # Use the better compression result
                                if aggressive_size_mb < new_size_mb and aggressive_size_mb > 0:
                                    os.remove(temp_filename)
                                    os.rename(aggressive_temp, temp_filename)
                                    new_size_mb = aggressive_size_mb
                                    print(f"    Using aggressive compression result")
                                else:
                                    if os.path.exists(aggressive_temp):
                                        os.remove(aggressive_temp)
                                    print(f"    Using simple compression result")
                        
                        # Replace original if compression was successful and reduced size
                        if new_size_mb < file_size_mb and new_size_mb > 0:
                            os.replace(temp_filename, filename)
                            print(f"    ✓ File compressed and replaced. New size: {new_size_mb:.2f} MB")
                        else:
                            os.remove(temp_filename)
                            print(f"    Compression didn't improve file size, keeping original")
                    else:
                        print(f"    Failed to compress {filename}")
                        if os.path.exists(temp_filename):
                            os.remove(temp_filename)
                else:
                    print(f"    ✓ File is already under 1MB")
                    
            except Exception as e:
                print(f"    Error processing {filename}: {e}")
                continue
    else:
        print("No additional PDF files found in main directory")

if __name__ == "__main__":
    main() 
